On-Demand JSON: A Better Way to Parse Documents?

JSON is a popular standard for data interchange on the Internet. Ingesting JSON documents can be a performance bottleneck. A popular parsing strategy consists in converting the input text into a tree-based data structure -- sometimes called a Document Object Model or DOM. We designed and implemented a novel JSON parsing interface -- called On-Demand -- that appears to the programmer like a conventional DOM-based approach. However, the underlying implementation is a pointer iterating through the content, only materializing the results (objects, arrays, strings, numbers) lazily.On recent commodity processors, an implementation of our approach provides superior performance in multiple benchmarks. To ensure reproducibility, our work is freely available as open source software. Several systems use On-Demand: e.g., Apache Doris, the Node.js JavaScript runtime, Milvus, and Velox.

==> results/plots.py <==
import re
from math import *
import numpy as np
import matplotlib
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib.pyplot as plt

with open('ondemand_results_gcc12_big2.txt') as f:
    lines = f.readlines()

def prune(text):
    text = text.replace('_', ' ')
    if(text.endswith("id")):
        text = text[:-2]
    return text


def to_giga(str):
    if str[-1] == 'G':
        return float(str[:-1])
    return float(str[:-1])/1000.0
benchmarks=[]
speeds_array = []
ins_array = []

benchmark = None
for line in lines:
    m = re.match("^(.*?)<", line)
    if m:
        thisbenchmark = m.group(1)
        if(len(re.findall("<UNTHREADED>",line))>0):
            continue
        if(len(re.findall("json_pointer",line))>0):
            continue
        if(len(re.findall("amazon_cellphones",line))>0):
            continue
        if(len(re.findall("forward_only",line))>0):
            continue
        if thisbenchmark != benchmark:
            speeds_array.append([])
            ins_array.append([])
            if benchmark != None :
                benchmark = thisbenchmark
            else:
                benchmark = thisbenchmark
            benchmarks.append(prune(benchmark))
        bestspeed = to_giga(re.findall(" best_bytes_per_sec=(.*?[GM])", line)[0])
        bestins = float(re.findall(" best_instructions_per_byte=(.*?) ", line)[0])
        speeds_array[-1].append((bestspeed))
        ins_array[-1].append((bestins))
speeds = {}

speeds['On Demand'] = [v[0] for v in speeds_array]
speeds['simdjson'] = [v[1] for v in speeds_array]
speeds['yyjson'] = [v[2] for v in speeds_array]
speeds['RapidJSON'] = [v[3] for v in speeds_array]
speeds['Modern'] = [v[4] for v in speeds_array]
ins = {}
ins['On Demand'] = [v[0] for v in ins_array]
ins['simdjson'] = [v[1] for v in ins_array]
ins['yyjson'] = [v[2] for v in ins_array]
ins['RapidJSON'] = [v[3] for v in ins_array]

inslog = {}
inslog['On Demand'] = [v[0] for v in ins_array]
inslog['simdjson'] = [v[1] for v in ins_array]
inslog['yyjson'] = [v[2] for v in ins_array]
inslog['RapidJSON'] = [v[3] for v in ins_array]
inslog['Modern'] = [v[4] for v in ins_array]
#ins['Modern'] = [v[4] for v in ins_array]
print(speeds)
print(benchmarks)
matplotlib.rcParams['font.family'] = 'serif'
plt.rc('font', size=11)
with PdfPages('speed.pdf') as pdf:
        x = np.arange(len(benchmarks))  # the label locations
        width = 0.15  # the width of the bars
        multiplier = 0

        fig, ax = plt.subplots(layout='constrained')

        for attribute, measurement in speeds.items():
            offset = width * multiplier
            rects = ax.bar(x + offset, measurement, width, label=attribute)
            multiplier += 1

        ax.set_ylabel('GiB/s')
        ax.set_xticks(x + width, benchmarks)
        plt.xticks(rotation=60)
        ax.legend(loc='upper center', frameon=True, ncols=3, facecolor='white', framealpha=0.5, edgecolor='none',  bbox_to_anchor=(0.4, 1.05))
        ax.spines[['right', 'top']].set_visible(False)
        fig=ax.get_figure()
        pdf.savefig(fig)


with PdfPages('ins.pdf') as pdf:
        x = np.arange(len(benchmarks))  # the label locations
        width = 0.15  # the width of the bars
        multiplier = 0

        fig, ax = plt.subplots(layout='constrained')
        #ax.set_yscale('log', base=2)
        #ax.yaxis.set_minor_locator(matplotlib.ticker.LogLocator(base=2.0))
        #ax.grid(which='minor', axis='y', linestyle='--')
        # zoom-in / limit the view to different portions of the data
        #ax.set_ylim(0, 15) 

        for attribute, measurement in ins.items():
            offset = width * multiplier
            rects = ax.bar(x + offset, measurement, width, label=attribute)
            multiplier += 1

        ax.set_ylabel('instructions/byte')
        ax.set_xticks(x + width, benchmarks)
        plt.xticks(rotation=60)
        ax.legend(loc='upper center', frameon=True, ncols=2, facecolor='white', framealpha=0.5, edgecolor='none',  bbox_to_anchor=(0.4, 1.05))
        ax.spines[['right', 'top']].set_visible(False)
        fig=ax.get_figure()
        pdf.savefig(fig)


with PdfPages('inslog.pdf') as pdf:
        x = np.arange(len(benchmarks))  # the label locations
        width = 0.15  # the width of the bars
        multiplier = 0

        fig, ax = plt.subplots(layout='constrained')
        ax.set_yscale('log', base=2)
        ax.yaxis.set_minor_locator(matplotlib.ticker.LogLocator(base=2.0))
        ax.grid(which='minor', axis='y', linestyle='--')
        # zoom-in / limit the view to different portions of the data
        #ax.set_ylim(0, 15) 

        for attribute, measurement in inslog.items():
            offset = width * multiplier
            rects = ax.bar(x + offset, measurement, width, label=attribute)
            multiplier += 1

        ax.set_ylabel('instructions/byte')
        ax.set_xticks(x + width, benchmarks)
        plt.xticks(rotation=60)
        ax.legend(loc='upper center', frameon=True, ncols=3, facecolor='white', framealpha=0.5, edgecolor='none',  bbox_to_anchor=(0.4, 1.05))
        ax.spines[['right', 'top']].set_visible(False)
        fig=ax.get_figure()
        pdf.savefig(fig)


==> results/process.py <==
import re
from math import *

with open('ondemand_results_gcc12_big2.txt') as f:
    lines = f.readlines()

def prune(text):
    text = text.replace('_', ' ')
    if(text.endswith("id")):
        text = text[:-2]
    return text


benchmark = None

def to_giga(str):
    if str[-1] == 'G':
        return float(str[:-1])
    return float(str[:-1])/1000.0

schemes = ""
print("speed:")
bestgeom = []
avggeom = []
for line in lines:
    m = re.match("^(.*?)<", line)
    if m:
        thisbenchmark = m.group(1)
        if(len(re.findall("<UNTHREADED>",line))>0):
            continue
        if(len(re.findall("json_pointer",line))>0):
            continue
        if(len(re.findall("amazon_cellphones",line))>0):
            continue
        if(len(re.findall("forward_only",line))>0):
            continue
        if thisbenchmark != benchmark:
            bestgeom.append([])
            avggeom.append([])
            if benchmark != None :
                benchmark = thisbenchmark
                print("\\\\\n",end="")
                print(prune(benchmark),end="")
            else:
                benchmark = thisbenchmark
                print(prune(benchmark),end="")
        bestspeed = to_giga(re.findall(" best_bytes_per_sec=(.*?[GM])", line)[0])
        avgspeed = to_giga(re.findall(" bytes_per_second=(.*?[GM])", line)[0])
        bestgeom[-1].append((bestspeed))
        avggeom[-1].append((avgspeed))
        percentage_gap = round((bestspeed-avgspeed)*100/bestspeed)
        print(f"& {avgspeed:#.2}--{bestspeed:#.2} ",end="")
        schemes += re.findall("^[^<>]*<([^<>]*).*>", line)[0] + " % "

print("\\\\\\midrule")
columns = len(bestgeom[0])
rows = len(bestgeom)
print("geom. mean",end="")
for i in range(columns):
    z1 = exp(sum(log(bestgeom[k][i]) for k in range(rows))/rows)
    z2 = exp(sum(log(avggeom[k][i]) for k in range(rows))/rows)
    print(f"& {z2:#.2}--{z1:#.2} ",end="")
print("\\\\\n",end="")
        
print()

print("average frequency:")
for line in lines:
    m = re.match("^(.*?)<", line)
    if m:
        thisbenchmark = m.group(1)
        if(len(re.findall("<UNTHREADED>",line))>0):
            continue
        if(len(re.findall("json_pointer",line))>0):
            continue
        if(len(re.findall("amazon_cellphones",line))>0):
            continue
        if(len(re.findall("forward_only",line))>0):
            continue
        if thisbenchmark != benchmark:
            if benchmark != None :
                benchmark = thisbenchmark
                print("\\\\\n",end="")
                print(prune(benchmark),end="")
            else:
                benchmark = thisbenchmark
                print(prune(benchmark),end="")
        bestspeed = to_giga(re.findall(" best_frequency=(.*?[GM])", line)[0])
        avgspeed = to_giga(re.findall(" frequency=(.*?[GM])", line)[0])
        percentage_gap = round((bestspeed-avgspeed)*100/bestspeed)
        print(f"& {avgspeed:#.2} ",end="")
        schemes += re.findall("^[^<>]*<([^<>]*).*>", line)[0] + " % "

print("\\\\")



print()




print()


print("instructions per byte:")
bestgeom = []
avggeom = []
for line in lines:
    m = re.match("^(.*?)<", line)
    if m:
        thisbenchmark = m.group(1)
        if(len(re.findall("<UNTHREADED>",line))>0):
            continue
        if(len(re.findall("json_pointer",line))>0):
            continue
        if(len(re.findall("amazon_cellphones",line))>0):
            continue
        if(len(re.findall("forward_only",line))>0):
            continue
        if thisbenchmark != benchmark:
            bestgeom.append([])
            avggeom.append([])
            if benchmark != None :
                benchmark = thisbenchmark
                print("\\\\\n",end="")
                print(prune(benchmark),end="")
            else:
                benchmark = thisbenchmark
                print(prune(benchmark),end="")
        bestspeed = float(re.findall(" best_instructions_per_byte=(.*?) ", line)[0])
        avgspeed = float(re.findall(" instructions_per_byte=(.*?) ", line)[0])
        bestgeom[-1].append((bestspeed))
        avggeom[-1].append((avgspeed))
        percentage_gap = round((bestspeed-avgspeed)*100/bestspeed)
        if(bestspeed>=100):
            print(f"& {bestspeed:#.0f} ",end="")
        else:
            print(f"& {bestspeed:#.1f} ",end="")
        schemes += re.findall("^[^<>]*<([^<>]*).*>", line)[0] + " % "

print("\\\\\\midrule")
columns = len(bestgeom[0])
rows = len(bestgeom)
print("geom. mean",end="")
for i in range(columns):
    z1 = exp(sum(log(bestgeom[k][i]) for k in range(rows))/rows)
    if(z1>=100):
      print(f"& {z1:#.0f} ",end="")
    else:
      print(f"& {z1:#.1f} ",end="")
print("\\\\\n",end="")
